Distributed source coding in dense sensor networks

We study the problem of the reconstruction of a Gaussian field defined in [0,1] using N sensors deployed at regular intervals. The goal is to quantify the total data rate required for the reconstruction of the field with a given mean square distortion. We consider a class of two-stage mechanisms which a) send information to allow the reconstruction of the sensor's samples within sufficient accuracy, and then b) use these reconstructions to estimate the entire field. To implement the first stage, the heavy correlation between the sensor samples suggests the use of distributed coding schemes to reduce the total rate. We demonstrate the existence of a distributed block coding scheme that achieves, for a given fidelity criterion for the reconstruction of the field, a total information rate that is bounded by a constant, independent of the number $N$ of sensors. The constant in general depends on the autocorrelation function of the field and the desired distortion criterion for the sensor samples. We then describe a scheme which can be implemented using only scalar quantizers at the sensors, without any use of distributed source coding, and which also achieves a total information rate that is a constant, independent of the number of sensors. While this scheme operates at a rate that is greater than the rate achievable through distributed coding and entails greater delay in reconstruction, its simplicity makes it attractive for implementation in sensor networks.

==> matlab_codeV2/autocor.m <==
function out = autocor(x)
%out = exp(-abs(x));
out = sinc(x);
%out = sinc(x)^2;
%out = abs(1-x);
%out = (1-x)^2;
%B=10;
%out = (B./pi).*sinc(B.*x./pi);


==> matlab_codeV2/b_bits.m <==
D=0.1;
%first find the least allowable N
Nz=1;
while(1-(autocor(0.5/Nz))^2 > D)
	Nz=Nz+1;
end
NC=12;
n=[Nz:Nz+NC];
v=zeros(size(n));
r=v;
for N=Nz:Nz+NC
	v(N-Nz+1)=-0.5*N*log(D-1+(autocor(0.5/N))^2);
end
%plot(n,v,'.'); 
plot(n,v,'-h'); 
min(v)


==> matlab_codeV2/bounds.m <==
% verify upper and lower bounds
D=0.1;
%first find the least allowable N
nz=1;
while(1-(autocor(0.5/nz))^2 > D)
	nz=nz+1;
end
while(autocor(0.5/nz) <= 0.5)
	nz=nz+1;
end
nc=500;
nrange=[nz:nz+nc];
dprime=zeros(size(nrange));
ddoubleprime=zeros(size(nrange));
for n=nrange
	rhos = (autocor(0.5./n)).^2;
	dprime(n-nz+1) = (sqrt(D - (1-rhos).^2) - sqrt(rhos.*(1-rhos))).^2;
	ddoubleprime(n-nz+1) = (1./rhos).*(2.*(1-rhos) + 2.*sqrt((1-rhos).*(1-rhos + D)) + D);
end
%plot(nrange,ub,'.',nrange,lb,'.');
plot(nrange,dprime,nrange,ddoubleprime);
legend('D''(N)','D''''(N)');
%plot(nrange,ub,'.');
%plot(nrange,lb,'.');



==> matlab_codeV2/favg.m <==
function out = favg(p)
global N;
global lbda;
global Dprime;
out = sum(p.*lbda./(lbda+p)) - N.*Dprime;


==> matlab_codeV2/fmax.m <==
function out =f2(p)
global N;
global S;
global D;
out=max(diag(S - S/(S+p.*eye(size(S)))*S'))-D;


==> matlab_codeV2/ftt.m <==
function out = ftt(x)

out = exp(-0.25.*abs(x));


==> matlab_codeV2/joint_const_d.m <==
% computes numerically the rate distortion function of N samples,
% compute also the largest p that is allowable, and hence the achievable
% rate of distributed coding, plot both.
global N;
global lbda;
global D;

Dnet=0.1; % for D = 1, R = 0. this works only for D < 1.
Nmax=300;
r=zeros(Nmax,1);
ra=r;
excess=r;
% find the least N required to make the first term less than D
Nz=1;
while(1-(autocor(0.5/Nz))^2 >= Dnet)
	Nz=Nz+1;
end
while(autocor(0.5/Nz) <= 0.5)
	Nz=Nz+1;
end
Nmin=Nz;

for N=Nmin:Nmax
% find D'(N), the effective distortion constraint on the rate distortion problem
    rho=autocor(0.5./N);
%    D=( -rho*sqrt(1-rho^2) + sqrt(Dnet - (1-rho^2)^2) )^2;
    D=Dnet;
    d(N)=D;

% construct the covariance matrix of the vector of samples
    R=zeros(1,N);
    for i=1:N
    	    R(i)=autocor((i-1)./N);
    end
    S=toeplitz(R);
    % find the eigenvalues of this matrix, and sort them in decreasing order
    lbda=-sort(-eig(S));
% find the rate distortion for this N vector
    lbda=max(lbda,0); % this is just in case there are some values less than zero, due to machine
    			 % precision errors
% evaluation of the joint rate distortion function via the implicit equation 
% given in Toby Berger's book, Eqn 4.5.20, follows:

% this has been explained in detail in the description
% v's are the thresholds against which D is compared, we compute these first
% we might not need all of them, but this is not critical since we deal with small
% matrices 
    v=zeros(1,N);
    for k =1:N
    	   v(k)= (k.*lbda(k) + sum(lbda(k+1:N)))./N;
    end
 % now do the comparisons and find out where the water level lies
    for k=N:-1:1
        if (D<=v(k))
            break
        end
    end
% compute the water level
    theta=(N*D-sum(lbda(k+1:N)))./k;
% plug it into the rate equation and find the rate
    leig=zeros(N,1);
    for i=1:length(lbda)
    		if(lbda(i)>0) 
			leig(i)=log(lbda(i)/theta);
		else
			leig(i)=-Inf;
		end
    end
    r(N)=(0.5).*sum(max(0,leig));

% now, find the bound on achievable rate for distributed coding
% find p_max first
	pmax(N)=fzero(@favg,0.5*D.*N);
	if (pmax(N) <= 0)
		err=1
	end
% find the excess rate
	excess(N) = (0.5*N)*log(1+D./pmax(N));
% add to the rate of joint coding found above to find the bound on sum rate
	ra(N) = r(N) + excess(N);
end

% plotting follows
p=[Nmin:Nmax];
plot(p,r(Nmin:Nmax),'--',p,ra(Nmin:Nmax),'.');
legend('R^*_N(D(N))','Bound on sum rate of distd coding');
xlabel('N');
ylabel('Rate (nats)');

%plot(p,d(Nmin:Nmax),'o');
figure(2);
%plot(p,excess(Nmin:Nmax),'.');
%figure(3);
plot(p,pmax(Nmin:Nmax),'.');


==> matlab_codeV2/k_interval.m <==
D=0.1;
%first find the least allowable N
Kz=1;
while(1-(autocor(1/Kz))^2 > D)
	Kz=Kz+1;
end
KC=12;
n=[Kz:Kz+KC];
v=zeros(size(n));
r=v;
for K=Kz:Kz+KC
	v(K-Kz+1)=-0.5*K*log(D-1+(autocor(1/K))^2);
end
%plot(n,v,'.'); 
plot(n,v,'-h'); 
[Ratestar Kstar]=min(v);
Kstar = Kstar + Kz -1;


==> matlab_codeV2/newcode.m <==
%%% MAIN CODE, newsumrate.m WHICH CALCULATES BOTH 
%% THE BOUND ON DSC AND THE RATE OF CENTRALIZED CODING

% computes numerically the rate distortion function of N samples,
% compute also the largest p that is allowable, and hence the achievable
% rate of distributed coding, plot both.
global N;
global lbda;
global Dprime;

Dnet=0.1; % for D = 1, R = 0. this works only for D < 1.
Nmax=150;
r=zeros(Nmax,1);
%ra=zeros(Nmax,1);
%rdsc=zeros(Nmax,1);
rDSC=zeros(Nmax,1);
excess=zeros(Nmax,1);
dprime=zeros(Nmax,1);
ddprime=zeros(Nmax,1);
% find the least N required to make the first term less than D
Nz=1;
while(1-(autocor(0.5/Nz))^2 >= Dnet)
	Nz=Nz+1;
end
while(autocor(0.5/Nz) <= 0.5)
	Nz=Nz+1;
end
Nmin=Nz;

for N=Nmin:Nmax
% find D'(N), the distortion that the DSC problem works with
% and D''(N), the distortion that the centralized coding problem works with
    rho=autocor(0.5./N);
    rhos=rho*rho;
    Dprime=( -rho*sqrt(1-rhos) + sqrt(Dnet - (1-rhos)^2) )*( -rho*sqrt(1-rhos) + sqrt(Dnet - (1-rhos)^2) );
    Ddprime=(1./rhos).*(2.*(1-rhos) + 2.*sqrt((1-rhos).*(1-rhos + Dnet)) + Dnet);
    dprime(N)=Dprime;
    ddprime(N)=Ddprime;

% construct the covariance matrix of the vector of samples
    R=zeros(1,N);
    for i=1:N
    	    R(i)=autocor((i-1)./N);
    end
    S=toeplitz(R);
    % find the eigenvalues of this matrix, and sort them in decreasing order
    lbda=-sort(-eig(S));
% find the rate distortion for this N vector
    lbda=max(lbda,0); % this is just in case there are some values less than zero, due to machine
    			 % precision errors
% evaluation of the joint rate distortion function via the implicit equation 
% given in Toby Berger's book, Eqn 4.5.20, follows:

% this has been explained in detail in the description
% v's are the thresholds against which D is compared, we compute these first
% we might not need all of them, but this is not critical since we deal with small
% matrices 
    v=zeros(1,N);
    for k =1:N
    	   v(k)= (k.*lbda(k) + sum(lbda(k+1:N)))./N;
    end
 % now do the comparisons and find out where the water level lies
    for k=N:-1:1
        if (Ddprime<=v(k))
            break
        end
    end
% compute the water level
    theta=(N*Ddprime-sum(lbda(k+1:N)))./k;
% plug it into the rate equation and find the rate
    leig=zeros(N,1);
    for i=1:length(lbda)
    		if(lbda(i)>0) 
			leig(i)=log(lbda(i)/theta);
		else
			leig(i)=-Inf;
		end
    end
    r(N)=(0.5).*sum(max(0,leig));

% now, find the bound on achievable rate for distributed coding
% find p_max first
	pmax(N)=fzero(@favg,0.5*Dprime.*N);
	if (pmax(N) <= 0)
		err=1
	end
% now compute I(X;X+Z) to find the achievable rate of the DSC scheme
	rDSC(N)=0;
	for i=1:length(lbda)
		rDSC(N) = rDSC(N) + 0.5.*log(1+ lbda(i)./pmax(N));
    	end
% find the excess rate
%	excess(N) = (0.5*N)*log(1+Ddprime./pmax(N));
% add to the rate of joint coding found above to find the bound on sum rate
%	ra(N) = r(N) + excess(N);
%	rdsc(N) = 0.5*N*log(1 + 1./pmax(N));
end

% plotting follows
p=[Nmin:Nmax];
figure(1);
plot(p,r(Nmin:Nmax),'--',p,rDSC(Nmin:Nmax),'.');
legend('Lower bound on rate of centralized coding','Upper bound on sum rate of distributed coding');
xlabel('N');
ylabel('Rate (nats)');

%plot(p,d(Nmin:Nmax),'o');
figure(2);
%plot(p,excess(Nmin:Nmax),'.');
%figure(3);
plot(p,pmax(Nmin:Nmax),'.');
xlabel('N');
ylabel('p_{max}(N)');



%%%% SUBORDINATE CODE favg.m USED IN FINDING pmax(N)

function out = favg(p)
global N;
global lbda;
global Dprime;
out = sum(p.*lbda./(lbda+p)) - N.*Dprime;


%%% SUBORDINATE CODE autocor.m SPITS OUT RHO(x)

function out = autocor(x)
%out = exp(-abs(x));
out = sinc(x);
%out = sinc(x)^2;
%out = abs(1-x);
%out = (1-x)^2;
%B=10;
%out = (B./pi).*sinc(B.*x./pi);


==> matlab_codeV2/newsumrate.m <==
% computes numerically the rate distortion function of N samples,
% compute also the largest p that is allowable, and hence the achievable
% rate of distributed coding, plot both.
global N;
global lbda;
global Dprime;
% the reason for making these global is:
% they are used in favg, where we search for pmax(N)


Dnet=0.1; % for D = 1, R = 0. this works only for D < 1.
Nmax=300;
r=zeros(Nmax,1); % the vector of rates of centralized coding
%ra=zeros(Nmax,1);
%rdsc=zeros(Nmax,1);
rDSC=zeros(Nmax,1);
%excess=zeros(Nmax,1);
dprime=zeros(Nmax,1);
ddprime=zeros(Nmax,1);
% find the least N required to make the first term less than D
Nz=1;
while(1-(autocor(0.5/Nz))^2 >= Dnet)
	Nz=Nz+1;
end
while(autocor(0.5/Nz) <= 0.5)
	Nz=Nz+1;
end
Nmin=Nz;

for N=Nmin:Nmax
% find D'(N), the distortion that the DSC problem works with
% and D''(N), the distortion that the centralized coding problem works with
    rho=autocor(0.5./N);
    rhos=rho*rho;
    Dprime=( -rho*sqrt(1-rhos) + sqrt(Dnet - (1-rhos)^2) )*( -rho*sqrt(1-rhos) + sqrt(Dnet - (1-rhos)^2) );
    Ddprime=(1./rhos).*(2.*(1-rhos) + 2.*sqrt((1-rhos).*(1-rhos + Dnet)) + Dnet);
    dprime(N)=Dprime;
    ddprime(N)=Ddprime;

% construct the covariance matrix of the vector of samples
    RhoMat=zeros(1,N);
    for i=1:N
    	    RhoMat(i)=autocor((i-1)./N);
    end
    S=toeplitz(RhoMat);
    % find the eigenvalues of this matrix, and sort them in decreasing order
    lbda=-sort(-eig(S));
% find the rate distortion for this N vector
    lbda=max(lbda,0); % this is just in case there are some values less than zero, due to machine
    			 % precision errors
% evaluation of the joint rate distortion function via the implicit equation 
% given in Toby Berger's book, Eqn 4.5.20, follows:

% this has been explained in detail in the description
% v's are the thresholds against which D is compared, we compute these first
% we might not need all of them, but this is not critical since we deal with small
% matrices 
    v=zeros(1,N);
    for k =1:N
    	   v(k)= (k.*lbda(k) + sum(lbda(k+1:N)))./N;
    end
 % now do the comparisons and find out where the water level lies
    for k=N:-1:1
        if (Ddprime<=v(k))
            break
        end
    end
% compute the water level
    theta=(N*Ddprime-sum(lbda(k+1:N)))./k;
% plug it into the rate equation and find the rate
    leig=zeros(N,1);
    for i=1:length(lbda)
    		if(lbda(i)>0) 
			leig(i)=log(lbda(i)/theta);
		else
			leig(i)=-Inf;
		end
    end
    r(N)=(0.5).*sum(max(0,leig));

% now, find the bound on achievable rate for distributed coding
% find p_max first
	pmax(N)=fzero(@favg,0.5*Dprime.*N);
	if (pmax(N) <= 0)
		err=1 % just some error checking
	end
% now compute I(X;X+Z) to find the achievable rate of the DSC scheme
	%rDSC(N)=0;
	%for i=1:length(lbda)
	%	rDSC(N) = rDSC(N) + 0.5.*log(1+ lbda(i)./pmax(N));
    	%end
	rDSC(N) = 0.5.*sum(log(1 + lbda./pmax(N)));
% find the excess rate
%	excess(N) = (0.5*N)*log(1+Ddprime./pmax(N));
% add to the rate of joint coding found above to find the bound on sum rate
%	ra(N) = r(N) + excess(N);
%	rdsc(N) = 0.5*N*log(1 + 1./pmax(N));
end

% plotting follows
p=[Nmin:Nmax];
figure(1);
plot(p,r(Nmin:Nmax),'--',p,rDSC(Nmin:Nmax),'.');
legend('Lower bound on rate of centralized coding','Upper bound on sum rate of distributed coding');
xlabel('N');
ylabel('Rate (nats)');

%plot(p,d(Nmin:Nmax),'o');
figure(2);
%plot(p,excess(Nmin:Nmax),'.');
%figure(3);
plot(p,pmax(Nmin:Nmax),'.');
xlabel('N');
ylabel('p_{max}(N)');


==> matlab_codeV2/plotter_presentation.m <==
p=[Nmin:Nmax];
q=6.*ones(1,Nmax);
plot(p,r(Nmin:Nmax),'.');
xlabel('N');
ylabel('Rate (nats)');



==> matlab_codeV2/pvsd_constant_d.m <==
% hack for using fzero: globals
% f2 uses globals to find [trace(error covariance) - N*D]
global N;
global s;
global D;

D=0.1;
Nmax=50;
pmax=zeros(Nmax,1);
Nz=1;
while(1-(autocor(0.5/Nz))^2 > D)
	Nz=Nz+1;
end
Nmin=Nz+1;
for N=Nmin:Nmax
	R=zeros(1,N);
    	for i=1:N
    		R(i)=autocor((i-1)./N);
	end
    	S=toeplitz(R);
	s=eig(S);
	pmax(N)=fzero(@favg,D.*N);
end
q=[Nmin:Nmax];
plot(q,pmax(Nmin:Nmax),'.');
%title('p_{max} vs. N for fixed D');


==> matlab_codeV2/pvsd_varying_d.m <==
% hack for using fzero: globals
% f2 uses globals to find [trace(error covariance) - N*D]
global N;
global s;
global D;

Dnet=0.1;
Nmax=100;
pmax=zeros(Nmax,1);
Nz=1;
while(1-(autocor(0.5/Nz))^2 >= Dnet)
	Nz=Nz+1;
end
while(autocor(0.5/Nz) <= 0.5)
	Nz=Nz+1;
end
Nmin=Nz;
for N=Nmin:Nmax
    rho=autocor(0.5./N);
    D=( -rho*sqrt(1-rho^2) + sqrt(Dnet - (1-rho^2)^2) )^2
    R=zeros(1,N);
    	for i=1:N
    		R(i)=autocor((i-1)./N);
	end
    	S=toeplitz(R);
	s=eig(S);
	pmax(N)=fzero(@favg,0.5*D.*N);
	if (pmax(N) <= 0)
		err=1
	end
end
q=[Nmin:Nmax];
plot(q,pmax(Nmin:Nmax),'.');
xlabel('N');
ylabel('p_{max}(N)');
%title('p_{max} vs. N for fixed D');


==> matlab_codeV2/rd.m <==
% computes numerically the rate distortion function of N samples of a
% source of given autocorrelation function and 
% plots rate vs. N=number of samples
D=0.15; % for D = 1, R = 0. this works only for D < 1.
D=0.5*D;
Nmax=100;
r=zeros(Nmax,1);
% find the least N required to make the first term less than D
Nz=1;
while(1-(autocor(0.5/Nz))^2 > D)
	Nz=Nz+1;
end
Nmin=Nz;
% would want to see where this lies on R_N vs N curve
for N=Nmin:Nmax
    R=zeros(1,N);
    for i=1:N
    	    R(i)=autocor((i-1)./N);
    end
    S=toeplitz(R);
    s=-sort(-eig(S));
    s=max(s,0);
    v=zeros(1,N);
    for k =1:N
    	   v(k)=(k.*s(k) + sum(s(k+1:N)))./N;
    end
    for k=N:-1:1
        if (D<=v(k))
            break
        end
    end
    lbda=(N*D-sum(s(k+1:N)))./k;
    leig=zeros(N,1);
    for i=1:length(s)
    		if(s(i)>0)
			leig(i)=log(s(i)/lbda);
		else
			leig(i)=-Inf;
		end
    end
    r(N)=(0.5).*sum(max(0,leig));
        %r(N) = N.*R(D) = bits per (set of N sensor samples) = bits per snapshot.
end
p=[Nmin:Nmax];
plot(p,r(Nmin:Nmax),'.');

title('Rate distortion: bits per snapshot, R(\tau) = e^{-\tau^2}');
%title('Rate distortion: bits per snapshot, R(\tau) = e^{-|\tau|}');


==> matlab_codeV2/rd_varyingd.m <==
% Finds the rate distortion for the joint coding of the samples
% since there is no orthogonality when doing joint coding, the 
% distortion used here is one half of that used in the point to point 
% coding problem, denoted Pdelta here
% 
Pdelta=0.2; 
Delta=0.5.*Pdelta;
Nmax=100;
r=zeros(Nmax,1);
% find the least N required to make the first term less than D
Nz=1;
while(1-(autocor(0.5/Nz))^2 >= Delta)
	Nz=Nz+1;
end
Nmin=Nz;
for N=Nmin:Nmax
    D=Delta-(1-(autocor(0.5./N))^2);
    R=zeros(1,N);
    for i=1:N
    	    R(i)=autocor((i-1)./N);
    end
    S=toeplitz(R);
    s=-sort(-eig(S));
    s=max(s,0);
    v=zeros(1,N);
    for k =1:N
    	   v(k)= (k.*s(k) + sum(s(k+1:N)))./N;
    end
    for k=N:-1:1
        if (D<=v(k))
            break
        end
    end
    lbda=(N*D-sum(s(k+1:N)))./k;
    leig=zeros(N,1);
    for i=1:length(s)
    		if(s(i)>0)
			leig(i)=log(s(i)/lbda);
		else
			leig(i)=-Inf;
		end
    end
    r(N)=(0.5).*sum(max(0,leig));
        %r(N) = N.*R(D) = bits per (set of N sensor samples) = bits per snapshot.
end
p=[Nmin:Nmax];
plot(p,r(Nmin:Nmax),'.');


==> matlab_codeV2/sumrate.m <==
% computes numerically the rate distortion function of N samples,
% compute also the largest p that is allowable, and hence the achievable
% rate of distributed coding, plot both.
global N;
global s;
global D;

Dnet=0.20; % for D = 1, R = 0. this works only for D < 1.
Deff=0.5.*Dnet; % this is referring to earlier mistaken beliefs
% in equation (3) of the paper, the bound on that, for a given requirement D_{net}
% has to be 0.5D_{net}
Nmax=50;
r=zeros(Nmax,1);
ra=r;
excess=r;
% find the least N required to make the first term less than D
Nz=1;
while(1-(autocor(0.5/Nz))^2 >= Deff)
	Nz=Nz+1;
end
Nmin=Nz;
for N=Nmin:Nmax
    D=Deff-(1-(autocor(0.5./N))^2)
    d(N)=D;
    R=zeros(1,N);
    for i=1:N
    	    R(i)=autocor((i-1)./N);
    end
    S=toeplitz(R);
    s=-sort(-eig(S));
% find the rate distortion for this N vector
    s=max(s,0);
    v=zeros(1,N);
    for k =1:N
    	   v(k)= (k.*s(k) + sum(s(k+1:N)))./N;
    end
    for k=N:-1:1
        if (D<=v(k))
            break
        end
    end
    lbda=(N*D-sum(s(k+1:N)))./k;
    leig=zeros(N,1);
    for i=1:length(s)
    		if(s(i)>0)
			leig(i)=log(s(i)/lbda);
		else
			leig(i)=-Inf;
		end
    end
    r(N)=(0.5).*sum(max(0,leig));
        %r(N) = N.*R(D) = bits per (set of N sensor samples) = bits per snapshot.

% find the achievable rate for distributed coding
% find p_max first
	pmax(N)=fzero(@favg,D.*N);
	excess(N) = (0.5*N)*log(1+D./pmax(N));
	ra(N) = r(N) + excess(N);
end
p=[Nmin:Nmax];
%plot(p,d(Nmin:Nmax),'.');
plot(p,r(Nmin:Nmax),'--',p,ra(Nmin:Nmax),'*');
%legend('R^*_N(D(N))','Sum rate for distd coding');
%xlabel('N');
%ylabel('Rate (nats)');
%figure(2);
%plot(p,excess(Nmin:Nmax),'.');
%figure(3);
%plot(p,pmax(Nmin:Nmax),'.');


==> matlab_codeV2/sumrate_cauchy.m <==
% computes numerically the rate distortion function of N samples,
% compute also the largest p that is allowable, and hence the achievable
% rate of distributed coding, plot both.
global N;
global lbda;
global Dprime;

Dnet=0.1; % for D = 1, R = 0. this works only for D < 1.
Nmax=1000;
r=zeros(Nmax,1);
ra=r;
excess=r;
% find the least N required to make the first term less than D
Nz=1;
while(1-(autocor(0.5/Nz))^2 >= Dnet)
	Nz=Nz+1;
end
while(autocor(0.5/Nz) <= 0.5)
	Nz=Nz+1;
end
Nmin=Nz;

for N=Nmin:Nmax
% find D'(N), the effective distortion constraint on the rate distortion problem
    rho=autocor(0.5./N);
    rhos=rho*rho;
    Dprime=( -rho*sqrt(1-rhos) + sqrt(Dnet - (1-rhos)^2) )*( -rho*sqrt(1-rhos) + sqrt(Dnet - (1-rhos)^2) );
    Ddprime=(1./rhos).*(2.*(1-rhos) + 2.*sqrt((1-rhos).*(1-rhos + Dnet)) + Dnet);
    dprime(N)=Dprime;
    ddprime(N)=Ddprime;

% construct the covariance matrix of the vector of samples
    R=zeros(1,N);
    for i=1:N
    	    R(i)=autocor((i-1)./N);
    end
    S=toeplitz(R);
    % find the eigenvalues of this matrix, and sort them in decreasing order
    lbda=-sort(-eig(S));
% find the rate distortion for this N vector
    lbda=max(lbda,0); % this is just in case there are some values less than zero, due to machine
    			 % precision errors
% evaluation of the joint rate distortion function via the implicit equation 
% given in Toby Berger's book, Eqn 4.5.20, follows:

% this has been explained in detail in the description
% v's are the thresholds against which D is compared, we compute these first
% we might not need all of them, but this is not critical since we deal with small
% matrices 
    v=zeros(1,N);
    for k =1:N
    	   v(k)= (k.*lbda(k) + sum(lbda(k+1:N)))./N;
    end
 % now do the comparisons and find out where the water level lies
    for k=N:-1:1
        if (Ddprime<=v(k))
            break
        end
    end
% compute the water level
    theta=(N*Ddprime-sum(lbda(k+1:N)))./k;
% plug it into the rate equation and find the rate
    leig=zeros(N,1);
    for i=1:length(lbda)
    		if(lbda(i)>0) 
			leig(i)=log(lbda(i)/theta);
		else
			leig(i)=-Inf;
		end
    end
    r(N)=(0.5).*sum(max(0,leig));

% now, find the bound on achievable rate for distributed coding
% find p_max first
	pmax(N)=fzero(@favg,0.5*Dprime.*N);
	if (pmax(N) <= 0)
		err=1
	end
% find the excess rate
	excess(N) = (0.5*N)*log(1+Ddprime./pmax(N));
% add to the rate of joint coding found above to find the bound on sum rate
	ra(N) = r(N) + excess(N);
	rdsc(N) = 0.5*N*log(1 + 1./pmax(N));
end

% plotting follows
p=[Nmin:Nmax];
figure(1);
plot(p,r(Nmin:Nmax),'--',p,rdsc(Nmin:Nmax),'.');
legend('R^*_N(D(N))','Bound on sum rate of distd coding');
xlabel('N');
ylabel('Rate (nats)');

%plot(p,d(Nmin:Nmax),'o');
figure(2);
%plot(p,excess(Nmin:Nmax),'.');
%figure(3);
plot(p,pmax(Nmin:Nmax),'.');


==> matlab_codeV2/sumrate_cauchy_twobounds.m <==
% computes numerically the rate distortion function of N samples,
% compute also the largest p that is allowable, and hence the achievable
% rate of distributed coding, plot both.
global N;
global lbda;
global D;

Dnet=0.1; % for D = 1, R = 0. this works only for D < 1.
Nmax=300;
r=zeros(Nmax,1);
ra=r;
excess=r;
% BEGIN EXTRA STUFF
rob=r;
% END EXTRA STUFF

% find the least N required to make the first term less than D
Nz=1;
while(1-(autocor(0.5/Nz))^2 >= Dnet)
	Nz=Nz+1;
end
while(autocor(0.5/Nz) <= 0.5)
	Nz=Nz+1;
end
Nmin=Nz;

for N=Nmin:Nmax
% find D'(N), the effective distortion constraint on the rate distortion problem
    rho=autocor(0.5./N);
    D=( -rho*sqrt(1-rho^2) + sqrt(Dnet - (1-rho^2)^2) )^2;
    d(N)=D;

% construct the covariance matrix of the vector of samples
    R=zeros(1,N);
    for i=1:N
    	    R(i)=autocor((i-1)./N);
    end
    S=toeplitz(R);
    % find the eigenvalues of this matrix, and sort them in decreasing order
    lbda=-sort(-eig(S));

% FIND THE RATE DISTORTION FOR THIS N VECTOR
    lbda=max(lbda,0); % this is just in case there are some values less than zero, due to machine
    			 % precision errors
% evaluation of the joint rate distortion function via the implicit equation 
% given in Toby Berger's book, Eqn 4.5.20, follows:

% this has been explained in detail in the description
% v's are the thresholds against which D is compared, we compute these first
% we might not need all of them, but this is not critical since we deal with small
% matrices 
    v=zeros(1,N);
    for k =1:N
    	   v(k)= (k.*lbda(k) + sum(lbda(k+1:N)))./N;
    end
 % now do the comparisons and find out where the water level lies
    for k=N:-1:1
        if (D<=v(k))
            break
        end
    end
% compute the water level
    theta=(N*D-sum(lbda(k+1:N)))./k;
% plug it into the rate equation and find the rate
    leig=zeros(N,1);
    for i=1:length(lbda)
    		if(lbda(i)>0) 
			leig(i)=log(lbda(i)/theta);
		else
			leig(i)=-Inf;
		end
    end
    r(N)=(0.5).*sum(max(0,leig));

% now, find the bound on achievable rate for distributed coding
% find p_max first
	pmax(N)=fzero(@favg,0.5*D.*N);
	if (pmax(N) <= 0)
		err=1
	end
% find the excess rate
	excess(N) = (0.5*N)*log(1+D./pmax(N));
% add to the rate of joint coding found above to find the bound on sum rate
	ra(N) = r(N) + excess(N);
% BEGIN EXTRA STUFF
% HERE, TRY TO FIND IF THE OTHER BOUND WE FOUND ON THE SUM RATE, 
% WHICH IS INDEPENDENT OF THE JOINT RATE DISTORTION FUNCTION IS BETTER OR WORSE THAN THE 
% BOUND FOUND ABOVE AS EXCESS + JOINT R-D FUNCTION
	rob(N) = (0.5*N)*log(1+1./pmax(N));
% END EXTRA STUFF
end

% plotting follows
p=[Nmin:Nmax];
%BEGIN CHANGES MADE TO PLOT ROB
plot(p,r(Nmin:Nmax),'.r',p,ra(Nmin:Nmax),'.g',p,rob(Nmin:Nmax),'.b');
legend('R^*_N(D(N))','Bound on sum rate of distd coding','the other bound on sum rate');
% END CHANGES TO PLOT ROB
xlabel('N');
ylabel('Rate (nats)');

%plot(p,d(Nmin:Nmax),'o');
figure(2);
%plot(p,excess(Nmin:Nmax),'.');
%figure(3);
plot(p,pmax(Nmin:Nmax),'.');


==> matlab_codeV2/test_cauchy.m <==
Dnet=0.1; % for D = 1, R = 0. this works only for D < 1.
% find the least N required to make the first term less than D
Nz=1;
while(1-(autocor(0.5/Nz))^2 >= Dnet)
	Nz=Nz+1;
end
Nmin=Nz;
% would want to see where this lies on R_N vs N curve
D=0;
N=Nmin
while(Dnet - D > 0.001)
    rho=autocor(0.5./N);
    D=(-rho*sqrt(1-rho^2) + sqrt(Dnet - (1-rho^2)^2))^2
    N=N+1;
end 



==> matlab_codeV2/test_toeplitz.m <==


M=100;
EM=zeros(M,M);
for N=2:M
	v=zeros(1,N);

	for i=1:N
		v(i) = ftt((i-1)./N);
	end
	T=toeplitz(v);
	e=sort(eig(T));
	EM(:,N)=[e;zeros(M-length(e),1)];
end

